Isospin-Violating Dark Matter in the $U(1)'$ Model with $E_6$ Origin

We propose a $U(1)'$ model from $E_6$ which has an isospin-violation dark matter. By choosing a proper linear combination of two extra $U(1)$ gauge symmetries in $E_6$, it is natural to realize the ratio $f_n/f_p=-0.7$ so as to maximally relax the constraints from the Xenon based direct detection experiments. We study the sensitivities of the dark matter direct and indirect detection experiments, and identify the parameter spaces that can give the observed relic density. We also study the sensitivities of the future colliders with center mass energy $\sqrt{s}$= 33/50/100 TeV, and compare the different detection methods. We show that in some parameter spaces the future colliders can give much stronger limits.

==> figs/Eps_embed_font.sh <==
#!/bin/bash
#####################################################################
#                                                                   #
#  Eps_embed_font.sh                                                #
#                                                                   #
#  This Script is used to convert all the eps files in the current  #
#  directory to pdf files, and then to convert them back to eps     #
#  files. After this operation, the eps files have embedded fonts.  #
#                                                                   #
#  Need: Ghostscript Tools                                          #
#                                                                   #
#  Zhao-Huan YU, 2011-10-27                                         #
#                                                                   #
#####################################################################

for epsfile in `ls *.eps`
do
  epstopdf ${epsfile}
  pdftops -eps ${epsfile%.eps}.pdf
  rm ${epsfile%.eps}.pdf
done 


